Baselines for Identifying Watermarked Large Language Models

We consider the emerging problem of identifying the presence and use of watermarking schemes in widely used, publicly hosted, closed source large language models (LLMs). We introduce a suite of baseline algorithms for identifying watermarks in LLMs that rely on analyzing distributions of output tokens and logits generated by watermarked and unmarked LLMs. Notably, watermarked LLMs tend to produce distributions that diverge qualitatively and identifiably from standard models. Furthermore, we investigate the identifiability of watermarks at varying strengths and consider the tradeoffs of each of our identification mechanisms with respect to watermarking scenario. Along the way, we formalize the specific problem of identifying watermarks in LLMs, as well as LLM watermarks and watermark detection in general, providing a framework and foundations for studying them.

==> watermark_playground.py <==
# Watermark Playground for CS 229BR S23

import random
import torch
from transformers import GPT2Tokenizer, GPT2LMHeadModel, LogitsProcessor

# torch.cuda.empty_cache()
# tokenizer = GPT2Tokenizer.from_pretrained('gpt2')
# model = GPT2LMHeadModel.from_pretrained("gpt2", pad_token_id=tokenizer.eos_token_id).to("cuda")


def generate(
        prompt: str,
        length: int,
        num_beams: int = 1,
        repetition_penalty: float = 0.0001,
        logits_processors = [],
    ):  
    input_text = "This is a list of 50 ways a teenager could make money:"
    input_ids = tokenizer.encode(prompt, return_tensors="pt").to("cuda")
    
    outputs = model.generate(
        input_ids,
        min_length=length,
        max_length=length,
        num_beams=num_beams,
        repetition_penalty=repetition_penalty,
        eos_token_id=tokenizer.eos_token_id,
        pad_token_id=tokenizer.pad_token_id,
        logits_processor=logits_processors,
    )
    
    generated_text = tokenizer.decode(outputs[0], skip_special_tokens=True)
    return generated_text


class SingleLookbackWatermark(LogitsProcessor):
    """
    Beam Search watermark using a single token lookback.
    """

    def __init__(self, gamma: float, delta: float, soft=True):
        # Green list size gamma \in (0, 1)
        self.gamma = gamma
        assert 0 < gamma < 1

        # Hardness parameter \in [0, \infty]
        self.delta = delta

        # Hard or soft watermark 
        self.soft = soft


    def __call__(self, input_ids: torch.LongTensor, logits: torch.FloatTensor) -> torch.FloatTensor:
        # One previous token for each beam search beam
        prev_tokens = input_ids[:,-1]
        vocab_size = logits.shape[1]
        green_list_length = int(vocab_size * self.gamma)
        for i, token in enumerate(prev_tokens):
            if self.soft:
                random.seed(token)
                indices_to_mask = random.sample(range(vocab_size), green_list_length)
                logits[i, indices_to_mask] += self.delta
            else:
                # TODO(ltang): implement hard watermark
                pass

        return logits


# TODO(ltang): wrap this in main

# print(
#     generate(
#         "You are a random number generating machine. You will generate 1000 random single digit numbers, and you will output them in this format: 0,5,2,4,6,7,2,1,7,8,9,2 and so on. Here are the numbers: 1,2,7,3,9,0,5,", 
#         300, 
#         logits_processors=[SingleLookbackWatermark(gamma=0.5, delta=10)]
#     )
# )


